Constraint on the Matter-Antimatter Symmetry-Violating Phase in Neutrino Oscillations

The current laws of physics do not explain the observed imbalance of matter and antimatter in the universe. Sakharov proposed that an explanation would require the violation of CP symmetry between matter and antimatter. The only CP violation observed so far is in the weak interactions of quarks, and it is too small to explain the matter-antimatter imbalance of the universe. It has been shown that CP violation in the lepton sector could generate the matter-antimatter disparity through the process called leptogenesis. The quantum mixing of neutrinos, the neutral leptons in the Standard Model, provides a potential source of CP violation through a complex phase dCP, which may have consequences for theoretical models of leptogenesis. This CP violation can be measured in muon neutrino to electron neutrino oscillations and the corresponding antineutrino oscillations, which are experimentally accessible with accelerator-produced beams as established by the T2K experiment. Until now, the value of dCP has not been significantly constrained by neutrino oscillation experiments. Here the T2K collaboration reports a measurement that favors large enhancement of the neutrino oscillation probability, excluding values of dCP which result in a large enhancement of the observed anti-neutrino oscillation probability at three standard deviations (3 sigma). The 3 sigma confidence level interval for dCP, which is cyclic and repeats every 2pi, is [-3.41,-0.03] for the so-called normal mass ordering, and [-2.54,-0.32] for the inverted mass ordering. Our results show an indication of CP violation in the lepton sector. Herein we establish methods for sensitive searches for matter-antimatter asymmetry in neutrino oscillations using accelerator-produced neutrino beams. Future measurements with larger data samples will determine whether the leptonic CP violation is larger than the quark sector CP violation.

==> mergeLatex.sh <==
#! /bin/sh

tmpFile=./tmp-mergeLatex

if [ $# -eq 2 ]
  then
# have to run this script twice because of nested \input commands
# first pass
    awk '!/input\{/ {print}
/input\{/ {
sub (/input\{/,"")
sub (/\}.*/,"")
cmd= "cat ./"$1""
system(cmd)
}' $1 > $tmpFile
# second pass
    awk '!/input\{/ {print}
/input\{/ {
sub (/input\{/,"")
sub (/\}.*/,"")
cmd= "cat ./"$1""
system(cmd)
}' $tmpFile > $2
    /bin/rm $tmpFile
  else
    echo "Usage: mergeLatex.sh input-filename output-filename"
    echo "  include '.tex' suffix in filenames"
fi



